TopoShot: Uncovering Ethereum's Network Topology Leveraging Replacement Transactions

Ethereum relies on a peer-to-peer overlay network to propagate information. The knowledge of Ethereum network topology holds the key to understanding Ethereum's security, availability, and user anonymity. From a measurement perspective, an Ethereum network's topology is routing-table information hidden inside individual Ethereum nodes, measuring which poses challenges and remains an open research problem in the existing literature. This paper presents TopoShot, a new method uniquely repurposing Ethereum's transaction replacement/eviction policies for topology measurement. TopoShot can be configured to support Geth, Parity, and other major Ethereum clients. As validated on local nodes, TopoShot achieves 100% measurement precision and high recall 88% - 97%. To efficiently measure the large Ethereum networks in the wild, we propose a non-trivial schedule to run pair-wise measurements in parallel. To enable ethical measurement on Ethereum mainnet, we propose workload-adaptive configurations of TopoShot to minimize the service interruption to target nodes/network. We systematically measure a variety of Ethereum networks and obtain new knowledge including the full-network topology in major testnets (Ropsten, Rinkeby and Goerli) and critical sub-network topology in the mainnet. The results on testnets show interesting graph-theoretic properties, such as all testnets exhibit graph modularity significantly lower than random graphs, implying resilience to network partitions. The mainnet results show biased neighbor selection strategies adopted by critical Ethereum services such as mining pools and transaction relays, implying a degree of centralization in real Ethereum networks.

==> figures/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> figures_orig/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures_orig/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures_orig/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> sty/sig-alternate/sigalt-template/ttclean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> sty/sig-alternate/sigalt-template/ttlatex.sh <==
PS2PDF_OPTS="-q -sPAPERSIZE=letter -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true"

DVIPS_OPTS="-Pdownload35 -P distiller -q -G0 -tletter" 
#-P cmz

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text='\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"' \def\TTUT{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi

./ttclean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
bibtex "$filename"
latex "$config_text\input{$filename}"
latex "$config_text\input{$filename}"
dvips $DVIPS_OPTS "$filename" -o "$filename".ps
ps2pdf $PS2PDF_OPTS "$filename".ps "$filename".pdf
pdffonts "$filename".pdf
evince $filename.pdf &


==> tt_sh/clean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> tt_sh/latex.sh <==
#!/usr/bin/env bash

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text="$config_text"'\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"'\def\TTUT{} ' #don't forget the last ' '
fi

utbluff=$(awk -F "=" '/^utbluff=.*/ {print $2}' $config_file)
if [ "$utbluff" == 'true' ]; then
  config_text="$config_text"'\def\TTUTBLUFF{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi


./tt_sh/clean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
if [ $? -ne 0 ]; then exit; fi 

bibtex "$filename"
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
dvips "$filename" -o "$filename".ps
ps2pdf "$filename".ps "$filename".pdf

newfileName=$filename-$(date +"%h-%d-%HH")

#mv latex.pdf $newfileName.pdf

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    evince $newfileName.pdf &
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
    open -a Preview $newfileName.pdf &
  fi
fi



==> tt_sh/presubmission_checklist.sh <==
#!/usr/bin/env bash

read -p "To check spell in main.pdf?"

#./tt_sh/spellcheck.sh

read -p "To check gramma in main.pdf?"

#open -b com.adobe.Reader main.pdf &

#cat topic1_sgx_nsf17/pd_v1.tex \
mutool draw -F text main.pdf 2>/dev/null \
| grep --color=auto -E \
    "e\.g\. |i\.e\. \
     |XXX|YYY|ZZZ|requires? to \
     |\?\?|entail? to\
     |[^a-zA-Z][Nn]ote [^t]|can not\
     |most of|are originally\
     |out of the scope\
     |f yes,\
     |non-exist \
     |etc[\s,]|on-going|to develop\
     |two fold|planed|at expenses|[I|i]n the below\
     |\[\?\]|up-bound|ref{\
     |\[\?|\?\]|,\?|\
     |In the end of\
     |in comparison with\
     |Etheruem\
     |iProbe\
     |txpool\
"
  
read -p "To check terminology is properly introduced first time used? [y|N]"

# -> compared to
# -> At the end of
# is about -> is

# require to do -> require doing
# note -> note that
# can not -> cannot
# most of -> most
# are originally -> were originally
# two fold -> two-fold
# planed -> planned
# at expenses -> at expense
# In the below -> Below
# dependent to -> dependent on
# etc -> etc.
# entails? to do -> entail doing
# on-going  -> ongoing
# to develop -> to be developed

read -p "To check sentences in section heading are self-contained?"

read -p "To re-read titles of sections and paragraphs: making sense?"




==> tt_sh/spellcheck.sh <==
#!/usr/bin/env bash
if [ $# -ne 0 ]; then
  echo "format: ./tt_sh/spellcheck.sh"
  exit 1
fi

#find all .tex file except ones under sty directory
find . -path "./pasttext" -prune -o -path "./sty" -prune -o -name "*.tex" -print | while read aline; do
  read -p "spellcheck file $aline [Y|n]: " sth < /dev/tty
  if [ ! "$sth" == 'n' ]; then
    aspell -c $aline  < /dev/tty
  fi
done


==> tt_sh/synch.sh <==
cp ../exps/macro/rinkeby/*.eps figures_orig/
cp ../exps/macro/rinkeby/*.pdf figures_orig/

cp ../exps/Parallel_speed_up/*eps figures_orig/

cp ~/Dropbox/Sync_files/iProbe/*pdf figures/
cp ../exps/micro/figures/*eps figures_orig/
cp ../exps/macro/networkx/results/* figures_orig/

cp ../exps/Parallel_speed_up/*eps figures_orig/

